Data-driven analyses and model-independent fits for present $b\to s \ell \ell$ results

We present a critical assessment of the present $B$ anomalies in the exclusive $b \to s \ell\ell$ mode based on the QCD factorisation (QCDf) approach. In particular, we analyse the impact of different local form factor calculations and of the largest bin in the low-$q^2$ region. We also present a model-independent analysis of the new results of the LHCb and CMS experiments on the $B \to K^* \mu^+\mu^-$ angular observables. In addition, we update the global fit by including all $b \to s$ observables incorporating the new data from CMS and LHCb. In these analyses, we use 10% or higher guesstimates of the non-factorisable power corrections as additional uncertainties, serving as a placeholder for robust estimates of these contributions. Updating earlier results, we also analyse the combined LHCb and CMS data on the $B \to K^* \mu^+\mu^-$ angular observables using data-driven approaches to find indications whether these tensions between the QCDf predictions and the present data are due to underestimated subleading hadronic contributions or due to new physics effects.

==> anc/set_AllConfig2.in <==
AI_BKstargamma
BR_BXsgamma
BRuntag_Bsmumu
BRuntag_Bsee
BR_BXsmumu_1_6
BR_BXsmumu_14.2_22
BR_BXsee_1_6
BR_BXsee_14.2_22
BR_B0Kstar0gamma
BR_BKstargamma
dGamma/dq2_BKstarmumu_1.1_6
dGamma/dq2_BKstarmumu_15_19
R-1_B0Kstar0ll_0.1_1.1
R-1_B0Kstar0ll_1.1_6
R-1_B0Kstar0ll_0.045_1.1_Belle
R-1_B0Kstar0ll_1.1_6_Belle
R-1_B0Kstar0ll_15_19_Belle
dGamma/dq2_B0K0mumu_1.1_6
dGamma/dq2_B0K0mumu_15_22
dGamma/dq2_BKmumu_1.1_6
FH_BKmumu_1.1_6
dGamma/dq2_BKmumu_15_22
FH_BKmumu_15_22
R-1_BKll_0.1_1.1
R-1_BKll_1.1_6
dGamma/dq2_Bsphimumu_0.1_0.98
FL_Bsphimumu_0.1_0.98
S3_Bsphimumu_0.1_0.98
S4_Bsphimumu_0.1_0.98
S7_Bsphimumu_0.1_0.98
dGamma/dq2_Bsphimumu_1.1_2.5
dGamma/dq2_Bsphimumu_2.5_4
FL_Bsphimumu_1.1_4
S3_Bsphimumu_1.1_4
S4_Bsphimumu_1.1_4
S7_Bsphimumu_1.1_4
dGamma/dq2_Bsphimumu_4_6
FL_Bsphimumu_4_6
S3_Bsphimumu_4_6
S4_Bsphimumu_4_6
S7_Bsphimumu_4_6
dGamma/dq2_Bsphimumu_6_8
FL_Bsphimumu_6_8
S3_Bsphimumu_6_8
S4_Bsphimumu_6_8
S7_Bsphimumu_6_8
dGamma/dq2_Bsphimumu_15_19
FL_Bsphimumu_15_18.9
S3_Bsphimumu_15_18.9
S4_Bsphimumu_15_18.9
S7_Bsphimumu_15_18.9
dGamma/dq2_LambdabLambdamumu_15_20
AlFB_LambdabLambdamumu_15_20
AhFB_LambdabLambdamumu_15_20
AlhFB_LambdabLambdamumu_15_20
FL_LambdabLambdamumu_15_20
FL_BKstarmumu_0.1_0.98
AFB_BKstarmumu_0.1_0.98
S3_BKstarmumu_0.1_0.98
S4_BKstarmumu_0.1_0.98
S5_BKstarmumu_0.1_0.98
S7_BKstarmumu_0.1_0.98
S8_BKstarmumu_0.1_0.98
S9_BKstarmumu_0.1_0.98
FL_BKstarmumu_1.1_2.5
AFB_BKstarmumu_1.1_2.5
S3_BKstarmumu_1.1_2.5
S4_BKstarmumu_1.1_2.5
S5_BKstarmumu_1.1_2.5
S7_BKstarmumu_1.1_2.5
S8_BKstarmumu_1.1_2.5
S9_BKstarmumu_1.1_2.5
FL_BKstarmumu_2.5_4
AFB_BKstarmumu_2.5_4
S3_BKstarmumu_2.5_4
S4_BKstarmumu_2.5_4
S5_BKstarmumu_2.5_4
S7_BKstarmumu_2.5_4
S8_BKstarmumu_2.5_4
S9_BKstarmumu_2.5_4
FL_BKstarmumu_4_6
AFB_BKstarmumu_4_6
S3_BKstarmumu_4_6
S4_BKstarmumu_4_6
S5_BKstarmumu_4_6
S7_BKstarmumu_4_6
S8_BKstarmumu_4_6
S9_BKstarmumu_4_6
FL_BKstarmumu_6_8
AFB_BKstarmumu_6_8
S3_BKstarmumu_6_8
S4_BKstarmumu_6_8
S5_BKstarmumu_6_8
S7_BKstarmumu_6_8
S8_BKstarmumu_6_8
S9_BKstarmumu_6_8
FL_BKstarmumu_15_17
AFB_BKstarmumu_15_17
S3_BKstarmumu_15_17
S4_BKstarmumu_15_17
S5_BKstarmumu_15_17
S7_BKstarmumu_15_17
S8_BKstarmumu_15_17
S9_BKstarmumu_15_17
FL_BKstarmumu_17_19
AFB_BKstarmumu_17_19
S3_BKstarmumu_17_19
S4_BKstarmumu_17_19
S5_BKstarmumu_17_19
S7_BKstarmumu_17_19
S8_BKstarmumu_17_19
S9_BKstarmumu_17_19
R-1_BKstarll_0.045_6
R-1_B0K0ll_1.1_6
R-1_BKll_1_6_Belle
FH_BKmumu_1_6_CMS
dGamma/dq2_B0Kstar0ee_0.0009_1
FL_B0Kstar0ee_0.0008_0.257
ATRe_B0Kstar0ee_0.0008_0.257
AT2_B0Kstar0ee_0.0008_0.257
dGamma/dq2_BKmumu_0.1_0.98_CMS
dGamma/dq2_BKmumu_1.1_2_CMS
dGamma/dq2_BKmumu_2_3_CMS
dGamma/dq2_BKmumu_3_4_CMS
dGamma/dq2_BKmumu_4_5_CMS
dGamma/dq2_BKmumu_5_6_CMS
dGamma/dq2_BKmumu_6_7_CMS
dGamma/dq2_BKmumu_7_8_CMS
dGamma/dq2_BKmumu_14.82_16_CMS
dGamma/dq2_BKmumu_16_17_CMS
dGamma/dq2_BKmumu_17_18_CMS
dGamma/dq2_BKmumu_18_19.24_CMS
dGamma/dq2_BKmumu_19.24_22.9_CMS
R-1_BKll_1.1_6_CMS
FL_B0Kstar0mumu_1.1_2_CMS 
P1_B0Kstar0mumu_1.1_2_CMS 
P2_B0Kstar0mumu_1.1_2_CMS 
P3_B0Kstar0mumu_1.1_2_CMS 
P4prime_B0Kstar0mumu_1.1_2_CMS 
P5prime_B0Kstar0mumu_1.1_2_CMS  
P6prime_B0Kstar0mumu_1.1_2_CMS  
P8prime_B0Kstar0mumu_1.1_2_CMS 
FL_B0Kstar0mumu_2_4.3_CMS     
P1_B0Kstar0mumu_2_4.3_CMS     
P2_B0Kstar0mumu_2_4.3_CMS    
P3_B0Kstar0mumu_2_4.3_CMS    
P4prime_B0Kstar0mumu_2_4.3_CMS 
P5prime_B0Kstar0mumu_2_4.3_CMS 
P6prime_B0Kstar0mumu_2_4.3_CMS 
P8prime_B0Kstar0mumu_2_4.3_CMS 
FL_B0Kstar0mumu_4.3_6_CMS      
P1_B0Kstar0mumu_4.3_6_CMS      
P2_B0Kstar0mumu_4.3_6_CMS      
P3_B0Kstar0mumu_4.3_6_CMS     
P4prime_B0Kstar0mumu_4.3_6_CMS  
P5prime_B0Kstar0mumu_4.3_6_CMS   
P6prime_B0Kstar0mumu_4.3_6_CMS   
P8prime_B0Kstar0mumu_4.3_6_CMS  
FL_B0Kstar0mumu_6_8.68_CMS      
P1_B0Kstar0mumu_6_8.68_CMS      
P2_B0Kstar0mumu_6_8.68_CMS      
P3_B0Kstar0mumu_6_8.68_CMS      
P4prime_B0Kstar0mumu_6_8.68_CMS 
P5prime_B0Kstar0mumu_6_8.68_CMS 
P6prime_B0Kstar0mumu_6_8.68_CMS 
P8prime_B0Kstar0mumu_6_8.68_CMS 
FL_B0Kstar0mumu_14.18_16_CMS        
P1_B0Kstar0mumu_14.18_16_CMS        
P2_B0Kstar0mumu_14.18_16_CMS       
P3_B0Kstar0mumu_14.18_16_CMS      
P4prime_B0Kstar0mumu_14.18_16_CMS 
P5prime_B0Kstar0mumu_14.18_16_CMS 
P6prime_B0Kstar0mumu_14.18_16_CMS 
P8prime_B0Kstar0mumu_14.18_16_CMS
dGamma/dq2_Bsphiee_0.1_1.1
dGamma/dq2_Bsphiee_1.1_6
dGamma/dq2_Bsphiee_15_19
R-1_Bsphill_0.1_1.1
R-1_Bsphill_1.1_6
R-1_Bsphill_15_19
FL_Bsphiee_0.0009_0.2615
AT2_Bsphiee_0.0009_0.2615
AT2_B0Kstar0ee_0.0008_1.12_Belle
FL_B0Kstar0ee_1.1_6
P1_B0Kstar0ee_1.1_6
P2_B0Kstar0ee_1.1_6
P3_B0Kstar0ee_1.1_6
P4prime_B0Kstar0ee_1.1_6
P5prime_B0Kstar0ee_1.1_6
P6prime_B0Kstar0ee_1.1_6
P8prime_B0Kstar0ee_1.1_6
FL_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S2s_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S1c_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P1_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P2_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P3_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P4prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P5prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P6prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P8prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S6c_B0Kstar0mumu_0.06_0.98_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_0.06_0.98_LHCb2025c2
FL_B0Kstar0mumu_1.1_2.5_LHCb2025c2
S1c_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P1_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P2_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P3_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P4prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P5prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P6prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P8prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_1.1_2.5_LHCb2025c2
FL_B0Kstar0mumu_2.5_4.0_LHCb2025c2
S1c_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P1_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P2_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P3_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P4prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P5prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P6prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P8prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_2.5_4.0_LHCb2025c2
FL_B0Kstar0mumu_4.0_6.0_LHCb2025c2
S1c_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P1_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P2_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P3_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P4prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P5prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P6prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P8prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_4.0_6.0_LHCb2025c2
FL_B0Kstar0mumu_6.0_8.0_LHCb2025c2
S1c_B0Kstar0mumu_6.0_8.0_LHCb2025c2
P1_B0Kstar0mumu_6.0_8.0_LHCb2025c2
P2_B0Kstar0mumu_6.0_8.0_LHCb2025c2
P3_B0Kstar0mumu_6.0_8.0_LHCb2025c2
P4prime_B0Kstar0mumu_6.0_8.0_LHCb2025c2
P5prime_B0Kstar0mumu_6.0_8.0_LHCb2025c2
P6prime_B0Kstar0mumu_6.0_8.0_LHCb2025c2
P8prime_B0Kstar0mumu_6.0_8.0_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_6.0_8.0_LHCb2025c2
FL_B0Kstar0mumu_15.0_17.0_LHCb2025c2
S1c_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P1_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P2_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P3_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P4prime_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P5prime_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P6prime_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P8prime_B0Kstar0mumu_15.0_17.0_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_15.0_17.0_LHCb2025c2
FL_B0Kstar0mumu_17.0_19.0_LHCb2025c2
S1c_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P1_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P2_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P3_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P4prime_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P5prime_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P6prime_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P8prime_B0Kstar0mumu_17.0_19.0_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_17.0_19.0_LHCb2025c2




==> anc/set_AllConfig2_wo68.in <==
AI_BKstargamma
BR_BXsgamma
BRuntag_Bsmumu
BRuntag_Bsee
BR_BXsmumu_1_6
BR_BXsmumu_14.2_22
BR_BXsee_1_6
BR_BXsee_14.2_22
BR_B0Kstar0gamma
BR_BKstargamma
dGamma/dq2_BKstarmumu_1.1_6
dGamma/dq2_BKstarmumu_15_19
R-1_B0Kstar0ll_0.1_1.1
R-1_B0Kstar0ll_1.1_6
R-1_B0Kstar0ll_0.045_1.1_Belle
R-1_B0Kstar0ll_1.1_6_Belle
R-1_B0Kstar0ll_15_19_Belle
dGamma/dq2_B0K0mumu_1.1_6
dGamma/dq2_B0K0mumu_15_22
dGamma/dq2_BKmumu_1.1_6
FH_BKmumu_1.1_6
dGamma/dq2_BKmumu_15_22
FH_BKmumu_15_22
R-1_BKll_0.1_1.1
R-1_BKll_1.1_6
dGamma/dq2_Bsphimumu_0.1_0.98
FL_Bsphimumu_0.1_0.98
S3_Bsphimumu_0.1_0.98
S4_Bsphimumu_0.1_0.98
S7_Bsphimumu_0.1_0.98
dGamma/dq2_Bsphimumu_1.1_2.5
dGamma/dq2_Bsphimumu_2.5_4
FL_Bsphimumu_1.1_4
S3_Bsphimumu_1.1_4
S4_Bsphimumu_1.1_4
S7_Bsphimumu_1.1_4
dGamma/dq2_Bsphimumu_4_6
FL_Bsphimumu_4_6
S3_Bsphimumu_4_6
S4_Bsphimumu_4_6
S7_Bsphimumu_4_6
dGamma/dq2_Bsphimumu_15_19
FL_Bsphimumu_15_18.9
S3_Bsphimumu_15_18.9
S4_Bsphimumu_15_18.9
S7_Bsphimumu_15_18.9
dGamma/dq2_LambdabLambdamumu_15_20
AlFB_LambdabLambdamumu_15_20
AhFB_LambdabLambdamumu_15_20
AlhFB_LambdabLambdamumu_15_20
FL_LambdabLambdamumu_15_20
FL_BKstarmumu_0.1_0.98
AFB_BKstarmumu_0.1_0.98
S3_BKstarmumu_0.1_0.98
S4_BKstarmumu_0.1_0.98
S5_BKstarmumu_0.1_0.98
S7_BKstarmumu_0.1_0.98
S8_BKstarmumu_0.1_0.98
S9_BKstarmumu_0.1_0.98
FL_BKstarmumu_1.1_2.5
AFB_BKstarmumu_1.1_2.5
S3_BKstarmumu_1.1_2.5
S4_BKstarmumu_1.1_2.5
S5_BKstarmumu_1.1_2.5
S7_BKstarmumu_1.1_2.5
S8_BKstarmumu_1.1_2.5
S9_BKstarmumu_1.1_2.5
FL_BKstarmumu_2.5_4
AFB_BKstarmumu_2.5_4
S3_BKstarmumu_2.5_4
S4_BKstarmumu_2.5_4
S5_BKstarmumu_2.5_4
S7_BKstarmumu_2.5_4
S8_BKstarmumu_2.5_4
S9_BKstarmumu_2.5_4
FL_BKstarmumu_4_6
AFB_BKstarmumu_4_6
S3_BKstarmumu_4_6
S4_BKstarmumu_4_6
S5_BKstarmumu_4_6
S7_BKstarmumu_4_6
S8_BKstarmumu_4_6
S9_BKstarmumu_4_6
FL_BKstarmumu_15_17
AFB_BKstarmumu_15_17
S3_BKstarmumu_15_17
S4_BKstarmumu_15_17
S5_BKstarmumu_15_17
S7_BKstarmumu_15_17
S8_BKstarmumu_15_17
S9_BKstarmumu_15_17
FL_BKstarmumu_17_19
AFB_BKstarmumu_17_19
S3_BKstarmumu_17_19
S4_BKstarmumu_17_19
S5_BKstarmumu_17_19
S7_BKstarmumu_17_19
S8_BKstarmumu_17_19
S9_BKstarmumu_17_19
R-1_BKstarll_0.045_6
R-1_B0K0ll_1.1_6
R-1_BKll_1_6_Belle
FH_BKmumu_1_6_CMS
dGamma/dq2_B0Kstar0ee_0.0009_1
FL_B0Kstar0ee_0.0008_0.257
ATRe_B0Kstar0ee_0.0008_0.257
AT2_B0Kstar0ee_0.0008_0.257
dGamma/dq2_BKmumu_0.1_0.98_CMS
dGamma/dq2_BKmumu_1.1_2_CMS
dGamma/dq2_BKmumu_2_3_CMS
dGamma/dq2_BKmumu_3_4_CMS
dGamma/dq2_BKmumu_4_5_CMS
dGamma/dq2_BKmumu_5_6_CMS
dGamma/dq2_BKmumu_14.82_16_CMS
dGamma/dq2_BKmumu_16_17_CMS
dGamma/dq2_BKmumu_17_18_CMS
dGamma/dq2_BKmumu_18_19.24_CMS
dGamma/dq2_BKmumu_19.24_22.9_CMS
R-1_BKll_1.1_6_CMS
FL_B0Kstar0mumu_1.1_2_CMS 
P1_B0Kstar0mumu_1.1_2_CMS 
P2_B0Kstar0mumu_1.1_2_CMS 
P3_B0Kstar0mumu_1.1_2_CMS 
P4prime_B0Kstar0mumu_1.1_2_CMS 
P5prime_B0Kstar0mumu_1.1_2_CMS  
P6prime_B0Kstar0mumu_1.1_2_CMS  
P8prime_B0Kstar0mumu_1.1_2_CMS 
FL_B0Kstar0mumu_2_4.3_CMS     
P1_B0Kstar0mumu_2_4.3_CMS     
P2_B0Kstar0mumu_2_4.3_CMS    
P3_B0Kstar0mumu_2_4.3_CMS    
P4prime_B0Kstar0mumu_2_4.3_CMS 
P5prime_B0Kstar0mumu_2_4.3_CMS 
P6prime_B0Kstar0mumu_2_4.3_CMS 
P8prime_B0Kstar0mumu_2_4.3_CMS 
FL_B0Kstar0mumu_4.3_6_CMS      
P1_B0Kstar0mumu_4.3_6_CMS      
P2_B0Kstar0mumu_4.3_6_CMS      
P3_B0Kstar0mumu_4.3_6_CMS     
P4prime_B0Kstar0mumu_4.3_6_CMS  
P5prime_B0Kstar0mumu_4.3_6_CMS   
P6prime_B0Kstar0mumu_4.3_6_CMS   
P8prime_B0Kstar0mumu_4.3_6_CMS  
FL_B0Kstar0mumu_14.18_16_CMS        
P1_B0Kstar0mumu_14.18_16_CMS        
P2_B0Kstar0mumu_14.18_16_CMS       
P3_B0Kstar0mumu_14.18_16_CMS      
P4prime_B0Kstar0mumu_14.18_16_CMS 
P5prime_B0Kstar0mumu_14.18_16_CMS 
P6prime_B0Kstar0mumu_14.18_16_CMS 
P8prime_B0Kstar0mumu_14.18_16_CMS
dGamma/dq2_Bsphiee_0.1_1.1
dGamma/dq2_Bsphiee_1.1_6
dGamma/dq2_Bsphiee_15_19
R-1_Bsphill_0.1_1.1
R-1_Bsphill_1.1_6
R-1_Bsphill_15_19
FL_Bsphiee_0.0009_0.2615
AT2_Bsphiee_0.0009_0.2615
AT2_B0Kstar0ee_0.0008_1.12_Belle
FL_B0Kstar0ee_1.1_6
P1_B0Kstar0ee_1.1_6
P2_B0Kstar0ee_1.1_6
P3_B0Kstar0ee_1.1_6
P4prime_B0Kstar0ee_1.1_6
P5prime_B0Kstar0ee_1.1_6
P6prime_B0Kstar0ee_1.1_6
P8prime_B0Kstar0ee_1.1_6
FL_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S2s_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S1c_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P1_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P2_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P3_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P4prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P5prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P6prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P8prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S6c_B0Kstar0mumu_0.06_0.98_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_0.06_0.98_LHCb2025c2
FL_B0Kstar0mumu_1.1_2.5_LHCb2025c2
S1c_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P1_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P2_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P3_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P4prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P5prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P6prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P8prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_1.1_2.5_LHCb2025c2
FL_B0Kstar0mumu_2.5_4.0_LHCb2025c2
S1c_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P1_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P2_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P3_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P4prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P5prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P6prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P8prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_2.5_4.0_LHCb2025c2
FL_B0Kstar0mumu_4.0_6.0_LHCb2025c2
S1c_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P1_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P2_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P3_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P4prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P5prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P6prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P8prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_4.0_6.0_LHCb2025c2
FL_B0Kstar0mumu_15.0_17.0_LHCb2025c2
S1c_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P1_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P2_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P3_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P4prime_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P5prime_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P6prime_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P8prime_B0Kstar0mumu_15.0_17.0_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_15.0_17.0_LHCb2025c2
FL_B0Kstar0mumu_17.0_19.0_LHCb2025c2
S1c_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P1_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P2_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P3_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P4prime_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P5prime_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P6prime_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P8prime_B0Kstar0mumu_17.0_19.0_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_17.0_19.0_LHCb2025c2


==> anc/set_CMS_AngObs_wo68.in <==
FL_B0Kstar0mumu_1.1_2_CMS
P1_B0Kstar0mumu_1.1_2_CMS
P2_B0Kstar0mumu_1.1_2_CMS
P3_B0Kstar0mumu_1.1_2_CMS
P4prime_B0Kstar0mumu_1.1_2_CMS
P5prime_B0Kstar0mumu_1.1_2_CMS
P6prime_B0Kstar0mumu_1.1_2_CMS
P8prime_B0Kstar0mumu_1.1_2_CMS
FL_B0Kstar0mumu_2_4.3_CMS
P1_B0Kstar0mumu_2_4.3_CMS
P2_B0Kstar0mumu_2_4.3_CMS
P3_B0Kstar0mumu_2_4.3_CMS
P4prime_B0Kstar0mumu_2_4.3_CMS
P5prime_B0Kstar0mumu_2_4.3_CMS
P6prime_B0Kstar0mumu_2_4.3_CMS
P8prime_B0Kstar0mumu_2_4.3_CMS
FL_B0Kstar0mumu_4.3_6_CMS
P1_B0Kstar0mumu_4.3_6_CMS
P2_B0Kstar0mumu_4.3_6_CMS
P3_B0Kstar0mumu_4.3_6_CMS
P4prime_B0Kstar0mumu_4.3_6_CMS
P5prime_B0Kstar0mumu_4.3_6_CMS
P6prime_B0Kstar0mumu_4.3_6_CMS
P8prime_B0Kstar0mumu_4.3_6_CMS
FL_B0Kstar0mumu_14.18_16_CMS
P1_B0Kstar0mumu_14.18_16_CMS
P2_B0Kstar0mumu_14.18_16_CMS
P3_B0Kstar0mumu_14.18_16_CMS
P4prime_B0Kstar0mumu_14.18_16_CMS
P5prime_B0Kstar0mumu_14.18_16_CMS
P6prime_B0Kstar0mumu_14.18_16_CMS
P8prime_B0Kstar0mumu_14.18_16_CMS


==> anc/set_CMS_LHCbConfig2_AngObs_wo_68.in <==
FL_B0Kstar0mumu_1.1_2_CMS
P1_B0Kstar0mumu_1.1_2_CMS
P2_B0Kstar0mumu_1.1_2_CMS
P3_B0Kstar0mumu_1.1_2_CMS
P4prime_B0Kstar0mumu_1.1_2_CMS
P5prime_B0Kstar0mumu_1.1_2_CMS
P6prime_B0Kstar0mumu_1.1_2_CMS
P8prime_B0Kstar0mumu_1.1_2_CMS
FL_B0Kstar0mumu_2_4.3_CMS
P1_B0Kstar0mumu_2_4.3_CMS
P2_B0Kstar0mumu_2_4.3_CMS
P3_B0Kstar0mumu_2_4.3_CMS
P4prime_B0Kstar0mumu_2_4.3_CMS
P5prime_B0Kstar0mumu_2_4.3_CMS
P6prime_B0Kstar0mumu_2_4.3_CMS
P8prime_B0Kstar0mumu_2_4.3_CMS
FL_B0Kstar0mumu_4.3_6_CMS
P1_B0Kstar0mumu_4.3_6_CMS
P2_B0Kstar0mumu_4.3_6_CMS
P3_B0Kstar0mumu_4.3_6_CMS
P4prime_B0Kstar0mumu_4.3_6_CMS
P5prime_B0Kstar0mumu_4.3_6_CMS
P6prime_B0Kstar0mumu_4.3_6_CMS
P8prime_B0Kstar0mumu_4.3_6_CMS
FL_B0Kstar0mumu_14.18_16_CMS
P1_B0Kstar0mumu_14.18_16_CMS
P2_B0Kstar0mumu_14.18_16_CMS
P3_B0Kstar0mumu_14.18_16_CMS
P4prime_B0Kstar0mumu_14.18_16_CMS
P5prime_B0Kstar0mumu_14.18_16_CMS
P6prime_B0Kstar0mumu_14.18_16_CMS
P8prime_B0Kstar0mumu_14.18_16_CMS
FL_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S2s_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S1c_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P1_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P2_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P3_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P4prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P5prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P6prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P8prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S6c_B0Kstar0mumu_0.06_0.98_LHCb2025c2
FL_B0Kstar0mumu_1.1_2.5_LHCb2025c2
S1c_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P1_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P2_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P3_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P4prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P5prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P6prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P8prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
FL_B0Kstar0mumu_2.5_4.0_LHCb2025c2
S1c_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P1_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P2_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P3_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P4prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P5prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P6prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P8prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
FL_B0Kstar0mumu_4.0_6.0_LHCb2025c2
S1c_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P1_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P2_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P3_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P4prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P5prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P6prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P8prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
FL_B0Kstar0mumu_15.0_17.0_LHCb2025c2
S1c_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P1_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P2_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P3_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P4prime_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P5prime_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P6prime_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P8prime_B0Kstar0mumu_15.0_17.0_LHCb2025c2
FL_B0Kstar0mumu_17.0_19.0_LHCb2025c2
S1c_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P1_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P2_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P3_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P4prime_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P5prime_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P6prime_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P8prime_B0Kstar0mumu_17.0_19.0_LHCb2025c2


==> anc/set_HadronicFit_Config2_below6.in <==
BR_B0Kstar0gamma
dGamma/dq2_B0Kstar0mumu_0.06_0.98_LHCb2025c2
FL_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S2s_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S1c_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P1_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P2_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P3_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P4prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P5prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P6prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P8prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S6c_B0Kstar0mumu_0.06_0.98_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_1.1_2.5_LHCb2025c2
FL_B0Kstar0mumu_1.1_2.5_LHCb2025c2
S1c_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P1_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P2_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P3_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P4prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P5prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P6prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P8prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_2.5_4.0_LHCb2025c2
FL_B0Kstar0mumu_2.5_4.0_LHCb2025c2
S1c_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P1_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P2_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P3_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P4prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P5prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P6prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P8prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_4.0_6.0_LHCb2025c2
FL_B0Kstar0mumu_4.0_6.0_LHCb2025c2
S1c_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P1_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P2_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P3_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P4prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P5prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P6prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P8prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
FL_B0Kstar0mumu_1.1_2_CMS 
P1_B0Kstar0mumu_1.1_2_CMS 
P2_B0Kstar0mumu_1.1_2_CMS 
P3_B0Kstar0mumu_1.1_2_CMS 
P4prime_B0Kstar0mumu_1.1_2_CMS 
P5prime_B0Kstar0mumu_1.1_2_CMS  
P6prime_B0Kstar0mumu_1.1_2_CMS  
P8prime_B0Kstar0mumu_1.1_2_CMS 
FL_B0Kstar0mumu_2_4.3_CMS     
P1_B0Kstar0mumu_2_4.3_CMS     
P2_B0Kstar0mumu_2_4.3_CMS    
P3_B0Kstar0mumu_2_4.3_CMS    
P4prime_B0Kstar0mumu_2_4.3_CMS 
P5prime_B0Kstar0mumu_2_4.3_CMS 
P6prime_B0Kstar0mumu_2_4.3_CMS 
P8prime_B0Kstar0mumu_2_4.3_CMS 
FL_B0Kstar0mumu_4.3_6_CMS      
P1_B0Kstar0mumu_4.3_6_CMS      
P2_B0Kstar0mumu_4.3_6_CMS      
P3_B0Kstar0mumu_4.3_6_CMS     
P4prime_B0Kstar0mumu_4.3_6_CMS  
P5prime_B0Kstar0mumu_4.3_6_CMS   
P6prime_B0Kstar0mumu_4.3_6_CMS   
P8prime_B0Kstar0mumu_4.3_6_CMS  
dGamma/dq2_B0Kstar0ee_0.0009_1
FL_B0Kstar0ee_0.0008_0.257
ATRe_B0Kstar0ee_0.0008_0.257
AT2_B0Kstar0ee_0.0008_0.257
AT2_B0Kstar0ee_0.0008_1.12_Belle
FL_B0Kstar0ee_1.1_6
P1_B0Kstar0ee_1.1_6
P2_B0Kstar0ee_1.1_6
P3_B0Kstar0ee_1.1_6
P4prime_B0Kstar0ee_1.1_6
P5prime_B0Kstar0ee_1.1_6
P6prime_B0Kstar0ee_1.1_6
P8prime_B0Kstar0ee_1.1_6
BR_BKstargamma
FL_BKstarmumu_0.1_0.98
AFB_BKstarmumu_0.1_0.98
S3_BKstarmumu_0.1_0.98
S4_BKstarmumu_0.1_0.98
S5_BKstarmumu_0.1_0.98
S7_BKstarmumu_0.1_0.98
S8_BKstarmumu_0.1_0.98
S9_BKstarmumu_0.1_0.98
FL_BKstarmumu_1.1_2.5
AFB_BKstarmumu_1.1_2.5
S3_BKstarmumu_1.1_2.5
S4_BKstarmumu_1.1_2.5
S5_BKstarmumu_1.1_2.5
S7_BKstarmumu_1.1_2.5
S8_BKstarmumu_1.1_2.5
S9_BKstarmumu_1.1_2.5
FL_BKstarmumu_2.5_4
AFB_BKstarmumu_2.5_4
S3_BKstarmumu_2.5_4
S4_BKstarmumu_2.5_4
S5_BKstarmumu_2.5_4
S7_BKstarmumu_2.5_4
S8_BKstarmumu_2.5_4
S9_BKstarmumu_2.5_4
FL_BKstarmumu_4_6
AFB_BKstarmumu_4_6
S3_BKstarmumu_4_6
S4_BKstarmumu_4_6
S5_BKstarmumu_4_6
S7_BKstarmumu_4_6
S8_BKstarmumu_4_6
S9_BKstarmumu_4_6


==> anc/set_HadronicFit_Config2_below8.in <==
BR_B0Kstar0gamma
dGamma/dq2_B0Kstar0mumu_0.06_0.98_LHCb2025c2
FL_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S2s_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S1c_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P1_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P2_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P3_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P4prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P5prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P6prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P8prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S6c_B0Kstar0mumu_0.06_0.98_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_1.1_2.5_LHCb2025c2
FL_B0Kstar0mumu_1.1_2.5_LHCb2025c2
S1c_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P1_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P2_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P3_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P4prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P5prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P6prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P8prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_2.5_4.0_LHCb2025c2
FL_B0Kstar0mumu_2.5_4.0_LHCb2025c2
S1c_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P1_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P2_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P3_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P4prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P5prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P6prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P8prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_4.0_6.0_LHCb2025c2
FL_B0Kstar0mumu_4.0_6.0_LHCb2025c2
S1c_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P1_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P2_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P3_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P4prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P5prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P6prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P8prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
dGamma/dq2_B0Kstar0mumu_6.0_8.0_LHCb2025c2
FL_B0Kstar0mumu_6.0_8.0_LHCb2025c2
S1c_B0Kstar0mumu_6.0_8.0_LHCb2025c2
P1_B0Kstar0mumu_6.0_8.0_LHCb2025c2
P2_B0Kstar0mumu_6.0_8.0_LHCb2025c2
P3_B0Kstar0mumu_6.0_8.0_LHCb2025c2
P4prime_B0Kstar0mumu_6.0_8.0_LHCb2025c2
P5prime_B0Kstar0mumu_6.0_8.0_LHCb2025c2
P6prime_B0Kstar0mumu_6.0_8.0_LHCb2025c2
P8prime_B0Kstar0mumu_6.0_8.0_LHCb2025c2
FL_B0Kstar0mumu_1.1_2_CMS 
P1_B0Kstar0mumu_1.1_2_CMS 
P2_B0Kstar0mumu_1.1_2_CMS 
P3_B0Kstar0mumu_1.1_2_CMS 
P4prime_B0Kstar0mumu_1.1_2_CMS 
P5prime_B0Kstar0mumu_1.1_2_CMS  
P6prime_B0Kstar0mumu_1.1_2_CMS  
P8prime_B0Kstar0mumu_1.1_2_CMS 
FL_B0Kstar0mumu_2_4.3_CMS     
P1_B0Kstar0mumu_2_4.3_CMS     
P2_B0Kstar0mumu_2_4.3_CMS    
P3_B0Kstar0mumu_2_4.3_CMS    
P4prime_B0Kstar0mumu_2_4.3_CMS 
P5prime_B0Kstar0mumu_2_4.3_CMS 
P6prime_B0Kstar0mumu_2_4.3_CMS 
P8prime_B0Kstar0mumu_2_4.3_CMS 
FL_B0Kstar0mumu_4.3_6_CMS      
P1_B0Kstar0mumu_4.3_6_CMS      
P2_B0Kstar0mumu_4.3_6_CMS      
P3_B0Kstar0mumu_4.3_6_CMS     
P4prime_B0Kstar0mumu_4.3_6_CMS  
P5prime_B0Kstar0mumu_4.3_6_CMS   
P6prime_B0Kstar0mumu_4.3_6_CMS   
P8prime_B0Kstar0mumu_4.3_6_CMS  
FL_B0Kstar0mumu_6_8.68_CMS      
P1_B0Kstar0mumu_6_8.68_CMS      
P2_B0Kstar0mumu_6_8.68_CMS      
P3_B0Kstar0mumu_6_8.68_CMS      
P4prime_B0Kstar0mumu_6_8.68_CMS 
P5prime_B0Kstar0mumu_6_8.68_CMS 
P6prime_B0Kstar0mumu_6_8.68_CMS 
P8prime_B0Kstar0mumu_6_8.68_CMS 
dGamma/dq2_B0Kstar0ee_0.0009_1
FL_B0Kstar0ee_0.0008_0.257
ATRe_B0Kstar0ee_0.0008_0.257
AT2_B0Kstar0ee_0.0008_0.257
AT2_B0Kstar0ee_0.0008_1.12_Belle
FL_B0Kstar0ee_1.1_6
P1_B0Kstar0ee_1.1_6
P2_B0Kstar0ee_1.1_6
P3_B0Kstar0ee_1.1_6
P4prime_B0Kstar0ee_1.1_6
P5prime_B0Kstar0ee_1.1_6
P6prime_B0Kstar0ee_1.1_6
P8prime_B0Kstar0ee_1.1_6
BR_BKstargamma
FL_BKstarmumu_0.1_0.98
AFB_BKstarmumu_0.1_0.98
S3_BKstarmumu_0.1_0.98
S4_BKstarmumu_0.1_0.98
S5_BKstarmumu_0.1_0.98
S7_BKstarmumu_0.1_0.98
S8_BKstarmumu_0.1_0.98
S9_BKstarmumu_0.1_0.98
FL_BKstarmumu_1.1_2.5
AFB_BKstarmumu_1.1_2.5
S3_BKstarmumu_1.1_2.5
S4_BKstarmumu_1.1_2.5
S5_BKstarmumu_1.1_2.5
S7_BKstarmumu_1.1_2.5
S8_BKstarmumu_1.1_2.5
S9_BKstarmumu_1.1_2.5
FL_BKstarmumu_2.5_4
AFB_BKstarmumu_2.5_4
S3_BKstarmumu_2.5_4
S4_BKstarmumu_2.5_4
S5_BKstarmumu_2.5_4
S7_BKstarmumu_2.5_4
S8_BKstarmumu_2.5_4
S9_BKstarmumu_2.5_4
FL_BKstarmumu_4_6
AFB_BKstarmumu_4_6
S3_BKstarmumu_4_6
S4_BKstarmumu_4_6
S5_BKstarmumu_4_6
S7_BKstarmumu_4_6
S8_BKstarmumu_4_6
S9_BKstarmumu_4_6
FL_BKstarmumu_6_8
AFB_BKstarmumu_6_8
S3_BKstarmumu_6_8
S4_BKstarmumu_6_8
S5_BKstarmumu_6_8
S7_BKstarmumu_6_8
S8_BKstarmumu_6_8
S9_BKstarmumu_6_8




==> anc/set_LHCbConfig1_AngObs_wo68.in <==
FL_B0Kstar0mumu_0.06_0.98_LHCb2025c1
S2s_B0Kstar0mumu_0.06_0.98_LHCb2025c1
S1c_B0Kstar0mumu_0.06_0.98_LHCb2025c1
S3_B0Kstar0mumu_0.06_0.98_LHCb2025c1
S4_B0Kstar0mumu_0.06_0.98_LHCb2025c1
S5_B0Kstar0mumu_0.06_0.98_LHCb2025c1
AFB_B0Kstar0mumu_0.06_0.98_LHCb2025c1
S7_B0Kstar0mumu_0.06_0.98_LHCb2025c1
S8_B0Kstar0mumu_0.06_0.98_LHCb2025c1
S9_B0Kstar0mumu_0.06_0.98_LHCb2025c1
S6c_B0Kstar0mumu_0.06_0.98_LHCb2025c1
FL_B0Kstar0mumu_1.1_2.5_LHCb2025c1
S1c_B0Kstar0mumu_1.1_2.5_LHCb2025c1
S3_B0Kstar0mumu_1.1_2.5_LHCb2025c1
S4_B0Kstar0mumu_1.1_2.5_LHCb2025c1
S5_B0Kstar0mumu_1.1_2.5_LHCb2025c1
AFB_B0Kstar0mumu_1.1_2.5_LHCb2025c1
S7_B0Kstar0mumu_1.1_2.5_LHCb2025c1
S8_B0Kstar0mumu_1.1_2.5_LHCb2025c1
S9_B0Kstar0mumu_1.1_2.5_LHCb2025c1
FL_B0Kstar0mumu_2.5_4.0_LHCb2025c1
S1c_B0Kstar0mumu_2.5_4.0_LHCb2025c1
S3_B0Kstar0mumu_2.5_4.0_LHCb2025c1
S4_B0Kstar0mumu_2.5_4.0_LHCb2025c1
S5_B0Kstar0mumu_2.5_4.0_LHCb2025c1
AFB_B0Kstar0mumu_2.5_4.0_LHCb2025c1
S7_B0Kstar0mumu_2.5_4.0_LHCb2025c1
S8_B0Kstar0mumu_2.5_4.0_LHCb2025c1
S9_B0Kstar0mumu_2.5_4.0_LHCb2025c1
FL_B0Kstar0mumu_4.0_6.0_LHCb2025c1
S1c_B0Kstar0mumu_4.0_6.0_LHCb2025c1
S3_B0Kstar0mumu_4.0_6.0_LHCb2025c1
S4_B0Kstar0mumu_4.0_6.0_LHCb2025c1
S5_B0Kstar0mumu_4.0_6.0_LHCb2025c1
AFB_B0Kstar0mumu_4.0_6.0_LHCb2025c1
S7_B0Kstar0mumu_4.0_6.0_LHCb2025c1
S8_B0Kstar0mumu_4.0_6.0_LHCb2025c1
S9_B0Kstar0mumu_4.0_6.0_LHCb2025c1
FL_B0Kstar0mumu_15.0_17.0_LHCb2025c1
S1c_B0Kstar0mumu_15.0_17.0_LHCb2025c1
S3_B0Kstar0mumu_15.0_17.0_LHCb2025c1
S4_B0Kstar0mumu_15.0_17.0_LHCb2025c1
S5_B0Kstar0mumu_15.0_17.0_LHCb2025c1
AFB_B0Kstar0mumu_15.0_17.0_LHCb2025c1
S7_B0Kstar0mumu_15.0_17.0_LHCb2025c1
S8_B0Kstar0mumu_15.0_17.0_LHCb2025c1
S9_B0Kstar0mumu_15.0_17.0_LHCb2025c1
FL_B0Kstar0mumu_17.0_19.0_LHCb2025c1
S1c_B0Kstar0mumu_17.0_19.0_LHCb2025c1
S3_B0Kstar0mumu_17.0_19.0_LHCb2025c1
S4_B0Kstar0mumu_17.0_19.0_LHCb2025c1
S5_B0Kstar0mumu_17.0_19.0_LHCb2025c1
AFB_B0Kstar0mumu_17.0_19.0_LHCb2025c1
S7_B0Kstar0mumu_17.0_19.0_LHCb2025c1
S8_B0Kstar0mumu_17.0_19.0_LHCb2025c1
S9_B0Kstar0mumu_17.0_19.0_LHCb2025c1


==> anc/set_LHCbConfig2_AngObs_wo68.in <==
FL_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S2s_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S1c_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P1_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P2_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P3_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P4prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P5prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P6prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
P8prime_B0Kstar0mumu_0.06_0.98_LHCb2025c2
S6c_B0Kstar0mumu_0.06_0.98_LHCb2025c2
FL_B0Kstar0mumu_1.1_2.5_LHCb2025c2
S1c_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P1_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P2_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P3_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P4prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P5prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P6prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
P8prime_B0Kstar0mumu_1.1_2.5_LHCb2025c2
FL_B0Kstar0mumu_2.5_4.0_LHCb2025c2
S1c_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P1_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P2_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P3_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P4prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P5prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P6prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
P8prime_B0Kstar0mumu_2.5_4.0_LHCb2025c2
FL_B0Kstar0mumu_4.0_6.0_LHCb2025c2
S1c_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P1_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P2_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P3_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P4prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P5prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P6prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
P8prime_B0Kstar0mumu_4.0_6.0_LHCb2025c2
FL_B0Kstar0mumu_15.0_17.0_LHCb2025c2
S1c_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P1_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P2_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P3_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P4prime_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P5prime_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P6prime_B0Kstar0mumu_15.0_17.0_LHCb2025c2
P8prime_B0Kstar0mumu_15.0_17.0_LHCb2025c2
FL_B0Kstar0mumu_17.0_19.0_LHCb2025c2
S1c_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P1_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P2_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P3_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P4prime_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P5prime_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P6prime_B0Kstar0mumu_17.0_19.0_LHCb2025c2
P8prime_B0Kstar0mumu_17.0_19.0_LHCb2025c2

